The Semimetal-Antiferromagnetic Mott Insulator Quantum Phase Transition of the Hubbard Model on the Honeycomb Lattice

The Hubbard model on the honeycomb lattice undergoes a quantum phase transition from a semimetallic to a Mott insulating phase and from a disordered to an anti-ferromagnetically phase. We show that these transitions occur simultaneously and we calculate the critical coupling $U_c=3.835(14)$ as well as the critical exponents $\nu=1.181(43)$ and $\beta=0.898(37)$ which are expected to fall into the $SU(2)$ Gross-Neveu universality class. For this we employ Hybrid Monte Carlo simulations, extrapolate the single particle gap and the spin structure factors to the thermodynamic and continuous time limits, and perform a data collapse fit. We also determine the zero temperature values of single particle gap and staggered magnetisation on both sides of the phase transition.

==> data/convert_for_arxiv.sh <==
#!/bin/bash

for dat in *.eps; do
	#epstopdf "$dat"
	#mv "${dat%eps}pdf" "${dat%.eps}-pdf.pdf"
	#sed "s/includegraphics{${dat%.eps}}}%/includegraphics{${dat%.eps}-pdf}}%/g" -i "${dat%eps}tex"
	if [ "$1" ]; then
		sed "s/includegraphics{${dat%.eps}}}%/includegraphics{${dat%.eps}-pdf}}%/g" -i "$1"
	fi
done

